Neuronal Temporal Filters as Normal Mode Extractors

To generate actions in the face of physiological delays, the brain must predict the future. Here we explore how prediction may lie at the core of brain function by considering a neuron predicting the future of a scalar time series input. Assuming that the dynamics of the lag vector (a vector composed of several consecutive elements of the time series) are locally linear, Normal Mode Decomposition decomposes the dynamics into independently evolving (eigen-)modes allowing for straightforward prediction. We propose that a neuron learns the top mode and projects its input onto the associated subspace. Under this interpretation, the temporal filter of a neuron corresponds to the left eigenvector of a generalized eigenvalue problem. We mathematically analyze the operation of such an algorithm on noisy observations of synthetic data generated by a linear system. Interestingly, the shape of the temporal filter varies with the signal-to-noise ratio (SNR): a noisy input yields a monophasic filter and a growing SNR leads to multiphasic filters with progressively greater number of phases. Such variation in the temporal filter with input SNR resembles that observed experimentally in biological neurons.

==> figures/analytic_plots.py <==
#%%

from matplotlib import pyplot as plt
import numpy as np, scipy.linalg, scipy
import matplotlib.pylab as pl


def gen_results(eigs, coeffs, noise, reg):

    ord = len(eigs)
    eigs = np.array(eigs)
    coeffs = np.array(coeffs)
    VdM = np.concatenate([[eigs ** i] for i in range(ord)])
    VdMinv = np.linalg.inv(VdM)
    A = VdM @ np.diag(eigs) @ VdMinv

    x_func = lambda t: coeffs @ (eigs ** t)
    x_mat = np.array([[x_func(t + t0) for t0 in range(ord)] for t in range(ord)])

    Cx = x_mat.T @ x_mat / ord

    S = np.zeros([ord, ord])
    S[:-1, 1:] = np.eye(ord - 1)

    Id = np.eye(ord)
    Anoisy = (A @ Cx + noise ** 2 * S) @ np.linalg.inv(Cx + (noise ** 2 + reg) * Id)

    eigvals, lefts, rights = scipy.linalg.eig(Anoisy, left=True)
    eigs_ord = np.argsort(eigvals.real)[::-1]

    lefts /= lefts[-1:, :]
    rights /= rights[:1, :]

    RIF = np.real_if_close

    return RIF(eigvals[eigs_ord]), RIF(lefts.T[eigs_ord]), RIF(rights.T[eigs_ord])


# %%
eigs = [2, 1.2, 0.9, 0.7,0.2]
coeffs = [0.3, 0.5, 1.0, 1.5, 3.0]
reg=0
ord = len(eigs)

noises = np.logspace(-5.9,1.3,30)
colors = pl.cm.jet(np.linspace(0, 1, len(noises)))

plt.axhline(0,color='k', lw=0.5, dashes = [10,5])
for i, noise in enumerate(noises):
    lefts = gen_results(eigs, coeffs, noise, reg=reg)[1]
    plt.plot(
        lefts[0].real,
        label="noise = {:.0e}".format(noise) if noise > 0 else "noise = 0",
        color=colors[i],
        alpha=0.4
    )
plt.xticks(range(ord),['$t - {}$'.format(ord-i) for i in range(ord)])
plt.title('Top left eigenvector')
plt.tight_layout()
plt.savefig('left_anal.pdf')
plt.show()

plt.axhline(0,color='k', lw=0.5, dashes = [10,5])
for i, noise in enumerate(noises):
    rights = gen_results(eigs, coeffs, noise, reg=reg)[2]
    plt.plot(
        rights[0].real,
        label="noise = {:.0e}".format(noise) if noise > 0 else "noise = 0",
        color=colors[i],
        alpha=0.4
    )
plt.xticks(range(ord),['$t - {}$'.format(ord-i) for i in range(ord)])
plt.tight_layout()
plt.savefig('right_anal.pdf')
plt.show()

plt.axhline(0,color='k', lw=0.5, dashes = [10,5])
for i, noise in enumerate(noises):
    eigvals = gen_results(eigs, coeffs, noise, reg=reg)[0]
    plt.plot(
        eigvals.real,
        label="noise = {:.0e}".format(noise) if noise > 0 else "noise = 0",
        color=colors[i],
        alpha=0.4
    )
plt.title('Eigenvalues (real part)')
plt.tight_layout()
plt.savefig('eigs_real_anal.pdf')
plt.show()

plt.axhline(0,color='k', lw=0.5, dashes = [10,5])
for i, noise in enumerate(noises):
    eigvals = gen_results(eigs, coeffs, noise, reg=reg)[0]
    plt.plot(
        eigvals.imag,
        label="noise = {:.0e}".format(noise) if noise > 0 else "noise = 0",
        color=colors[i],
        alpha=0.4
    )
plt.tight_layout()
plt.savefig('eigs_imag_anal.pdf')
plt.show()

plt.figure(figsize=(0.7, 4))
for i, noise in enumerate(noises):
    plt.axhline(noise, color=colors[i])
plt.yscale("log")
plt.xticks([])
plt.title('noise amount')
plt.tight_layout()
plt.savefig('bar_anal.pdf')
plt.show()
# plt.legend()

# %%


==> figures/comparison_with_optimal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "%load_ext autoreload\n",
    "%autoreload 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "from tools import *\n",
    "from methods import generalized_eig_extract, solve_scale_shift, solve_scale_shift_ab\n",
    "import matplotlib.pyplot as plt\n",
    "set_seaborn()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# set params\n",
    "dim = 20\n",
    "time = np.arange(0, 3, 0.001)\n",
    "num_init = 20\n",
    "init_var = 10 \n",
    "iterations = np.arange(100)\n",
    "\n",
    "a_s = np.array([4, 3.5, 0.6, 0.0475, 0.05 ])\n",
    "# e_s = np.array([-5, -1.5, 0, 1.5, 5.001])\n",
    "e_s = np.array([-1.5, -1, 0, 1, 1.501])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def learn_filter_from_inits(T_series, dim, shift=1):\n",
    "    X0Xps = []\n",
    "    X0X0s = []\n",
    "    for i, t_series in enumerate(T_series):\n",
    "        # build a series with some random initial conditons and noise\n",
    "        han = build_hankel(t_series, dim)\n",
    "        # compute coverances and avgerage\n",
    "        X0 = han[:, :-shift]\n",
    "        Xp = han[:, shift:]\n",
    "        X0Xps.append(X0 @ Xp.T)\n",
    "        X0X0s.append(X0 @ X0.T)\n",
    "    # take means and compute top left eig vector \n",
    "    X0X0 = np.mean(X0X0s, axis=0)\n",
    "    X0Xp = np.mean(X0Xps, axis=0)\n",
    "    w, vl = scipy.linalg.eig(X0Xp, X0X0)\n",
    "    sortorder = np.flip(np.argsort(w.real))\n",
    "    w = w[sortorder]\n",
    "    w = np.sort(np.real_if_close(w))[::-1]\n",
    "    vl = vl[:, sortorder]\n",
    "    theta = vl[:, 0]\n",
    "    return theta\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "def build_exp_series_too(a_s, e_s, noise=0.0, time=np.arange(0, 3, 0.1)):\n",
    "    components = []\n",
    "    X = np.zeros_like(time)\n",
    "    for i in range(len(e_s)):\n",
    "        c = exp_f(time, e_s[i], a_s[i])\n",
    "        c = c.real\n",
    "        X += c\n",
    "        components.append(c)\n",
    "\n",
    "    X += noise * np.random.randn(len(X))\n",
    "    y_i = np.argmax(np.abs(e_s.real))\n",
    "    Y = components[y_i]\n",
    "\n",
    "    return X, Y, time, components"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "def solve_scale_shift_ab(P_series, Y_series):\n",
    "    P_series_1 = P_series\n",
    "    # P_series_1 = np.vstack((P_series, np.ones(len(P_series))))\n",
    "    ab = (Y_series @ P_series_1.T) /((P_series_1 @ P_series_1.T))\n",
    "    # a, b = ab[0], ab[1]\n",
    "\n",
    "    return ab\n",
    "\n",
    "\n",
    "def solve_scale_shift(P_series, Y_series):\n",
    "    P_series_1 = P_series\n",
    "    # P_series_1 = np.vstack((P_series, np.ones(len(P_series))))\n",
    "    ab = (Y_series @ P_series_1.T) /((P_series_1 @ P_series_1.T))\n",
    "    # a, b = ab[0], ab[1]\n",
    "    P_series = P_series*ab\n",
    "\n",
    "    return P_series"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ESS =  0.021269405172826036 0.0\n",
      "David =  0.0021608557969910944 0.0\n",
      "NF_on_noisy =  0.5411133801858672\n",
      "NF_on_NF =  0.0005742067414841658\n"
     ]
    }
   ],
   "source": [
    "init_var = 0\n",
    "dim = 20\n",
    "\n",
    "\n",
    "time = np.arange(0, 3, 0.01)\n",
    "\n",
    "noise = 0.001\n",
    "thetas = []\n",
    "thetas_opt = []\n",
    "P_series_s = []\n",
    "P_series_s_opt = []\n",
    "T_series_s = []\n",
    "# generate X_series and Y_series\n",
    "X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "Y_series = Y_series[dim:]\n",
    "X_series_nf = np.sum(components,axis=0)\n",
    "Xhan = build_hankel(X_series, dim)\n",
    "Xhan_nf = build_hankel(X_series_nf, dim)\n",
    "\n",
    "\n",
    "t_series_noise_free = X_series_nf + 0.000001*np.random.randn(len(X_series_nf))\n",
    "\n",
    "for itr in iterations[:1]:\n",
    "    # build inital conditions by pertubing target inital conditions\n",
    "    inits = np.tile(a_s, (num_init, 1)) \n",
    "    inits *= (1+init_var * np.random.randn(*inits.shape))\n",
    "\n",
    "    # build training series with some random initial conditons and noise\n",
    "    T_series = []\n",
    "    # for i,init in enumerate(inits):\n",
    "    t_series, _, _, comps = build_exp_series_too(inits[0], e_s, noise=noise, time=time)\n",
    "    T_series = [t_series]\n",
    "    T_series_s = [t_series]\n",
    "\n",
    "    theta = learn_filter_from_inits(T_series, dim)\n",
    "    theta_nf = learn_filter_from_inits([t_series_noise_free], dim)\n",
    "    P_series_nf = theta_nf.real @ Xhan_nf\n",
    "    a = solve_scale_shift_ab(P_series_nf, Y_series)\n",
    "    theta_nf = a*theta_nf.real\n",
    "    P_series_nf = theta_nf @ Xhan_nf\n",
    "    # P_series_nf *= np.sign(P_series_nf[-1])*np.sign(Y_series)\n",
    "    \n",
    "\n",
    "    han = build_hankel(np.sum(comps, axis=0), dim)\n",
    "    # compute coverances and avgerage\n",
    "    X0 = han[:, :]\n",
    "    Cxx = X0 @ X0.T / X0.shape[1]\n",
    "\n",
    "    theta_opt = np.linalg.inv(Cxx + noise**2*np.eye(dim))@Cxx@theta_nf\n",
    "\n",
    "\n",
    "    # ALGO\n",
    "\n",
    "\n",
    "    P_series = theta.real @ Xhan\n",
    "    P_series = solve_scale_shift(P_series, Y_series)\n",
    "    # P_series *= np.sign(P_series[-1])*np.sign(Y_series)\n",
    "\n",
    "    P_series_opt = theta_opt.real @ Xhan\n",
    "    P_series_opt = solve_scale_shift(P_series_opt, Y_series)\n",
    "    # P_series_opt *= np.sign(P_series_opt[-1])*np.sign(Y_series)\n",
    "\n",
    "\n",
    "    P_series_nf_on_noisy = theta_nf.real @ Xhan\n",
    "    P_series_nf_on_noisy = solve_scale_shift(P_series_nf_on_noisy, Y_series)\n",
    "    P_series_nf_on_noisy *= np.sign(P_series_nf_on_noisy[-1])*np.sign(Y_series)\n",
    "\n",
    "    theta /= theta[-1]\n",
    "    theta_opt /= theta_opt[-1]\n",
    "\n",
    "    thetas.append(theta.real)\n",
    "    thetas_opt.append(theta_opt.real)\n",
    "    P_series_s.append(P_series)\n",
    "    P_series_s_opt.append(P_series_opt)\n",
    "\n",
    "\n",
    "plt.locator_params(axis='y', nbins=5)\n",
    "\n",
    "# solution plot\n",
    "p_mean, p_std = np.mean(P_series_s, axis=0), np.std(P_series_s, axis=0)\n",
    "p_mean_opt, p_std_opt = np.mean(P_series_s_opt, axis=0), np.std(P_series_s_opt, axis=0)\n",
    "p_time = time[dim:]\n",
    "plt.plot(p_time, p_mean, '-', label='Extracted')\n",
    "plt.fill_between(p_time, p_mean-p_std, p_mean+p_std, alpha=0.2)\n",
    "plt.plot(p_time, p_mean_opt, '-', label='Extracted_opt')\n",
    "plt.fill_between(p_time, p_mean_opt-p_std_opt, p_mean_opt+p_std_opt, alpha=0.2)\n",
    "# plt.plot(p_time, Y_series, '*', label='True')\n",
    "plt.plot(p_time, P_series_nf, '-', label='Extracted_nf')\n",
    "# plt.plot(p_time, P_series_nf_on_noisy, '-', label='Extracted_nf_on_noisy')\n",
    "plt.legend(frameon=False)\n",
    "plt.text(-.08, 1.03, 'D', fontweight='bold', fontsize='28', transform=plt.gca().transAxes)\n",
    "plt.yticks([0,2,4])\n",
    "sns.despine(offset = 10)\n",
    "plt.title('Extracted time sereis', fontsize=14, pad = 15)\n",
    "plt.tight_layout()\n",
    "plt.savefig('extractedseries_comparison.pdf')\n",
    "plt.show()\n",
    "\n",
    "ESS = [np.mean((Y_series - p)**2) for p in P_series_s]\n",
    "David = [np.mean((Y_series - p)**2) for p in P_series_s_opt]\n",
    "print('ESS = ', np.mean(ESS), np.std(ESS))\n",
    "print('David = ', np.mean(David), np.std(David))\n",
    "print('NF_on_noisy = ', np.mean((Y_series - P_series_nf_on_noisy)**2))\n",
    "print('NF_on_NF = ', np.mean((Y_series - P_series_nf)**2))\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ESS =  0.002175540022843601 0.0\n",
      "David =  0.008715782689284381 0.0\n"
     ]
    }
   ],
   "source": [
    "ESS = [np.mean((P_series_nf - p)**2) for p in P_series_s]\n",
    "David = [np.mean((P_series_nf - p)**2) for p in P_series_s_opt]\n",
    "print('ESS = ', np.mean(ESS), np.std(ESS))\n",
    "print('David = ', np.mean(David), np.std(David))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "init_var = 0\n",
    "dim = 20\n",
    "\n",
    "\n",
    "time = np.arange(0, 3, 0.05)\n",
    "\n",
    "\n",
    "ESS_errors = []\n",
    "David_errors = []\n",
    "NF_on_noisy_errors = []\n",
    "ESS_STDs = []\n",
    "David_STDs = []\n",
    "NF_on_noisy_STDs = []\n",
    "\n",
    "noises = np.logspace(np.log10(0.0001),np.log10(3),15)\n",
    "a_scales= []\n",
    "# noises = [0.001]\n",
    "\n",
    "for noise in noises:\n",
    "\n",
    "\n",
    "    thetas = []\n",
    "    thetas_opt = []\n",
    "    P_series_s = []\n",
    "    P_series_s_opt = []\n",
    "    P_series_s_nf_on_noisy = []\n",
    "    T_series_s = []\n",
    "    a_scales.append([])\n",
    "    # generate X_series and Y_series\n",
    "    # X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "    # Y_series = Y_series[dim:]\n",
    "    # X_series_nf = np.sum(components,axis=0)\n",
    "    # Xhan = build_hankel(X_series, dim)\n",
    "    # Xhan_nf = build_hankel(X_series_nf, dim)\n",
    "\n",
    "    for itr in iterations:\n",
    "        # build inital conditions by pertubing target inital conditions\n",
    "        inits = np.tile(a_s, (num_init, 1)) \n",
    "        # inits *= (1+init_var * np.random.randn(*inits.shape))\n",
    "\n",
    "        # build training series with some random initial conditons and noise\n",
    "        T_series = []\n",
    "        # for i,init in enumerate(inits):\n",
    "        t_series, _, _, comps = build_exp_series_too(inits[0], e_s, noise=noise, time=time)\n",
    "        T_series = [t_series]\n",
    "        T_series_s = [t_series]\n",
    "\n",
    "        theta = learn_filter_from_inits(T_series, dim)\n",
    "        theta_nf = learn_filter_from_inits([t_series_noise_free], dim)\n",
    "\n",
    "        han = build_hankel(np.sum(comps, axis=0), dim)\n",
    "        # compute coverances and avgerage\n",
    "        X0 = han[:, :]\n",
    "        Cxx = X0 @ X0.T /X0.shape[1]\n",
    "\n",
    "        theta_opt = np.linalg.inv(Cxx + noise**2*np.eye(dim))@Cxx@theta_nf\n",
    "\n",
    "\n",
    "        # ALGO\n",
    "\n",
    "\n",
    "        X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "        Y_series = Y_series[dim:]\n",
    "        X_series_nf = np.sum(components,axis=0)\n",
    "        t_series_noise_free = X_series_nf + 0.00001*np.random.randn(len(X_series_nf))\n",
    "        Xhan = build_hankel(X_series, dim)\n",
    "        Xhan_nf = build_hankel(X_series_nf, dim)\n",
    "\n",
    "\n",
    "        P_series = theta.real @ Xhan\n",
    "        a_scales[-1].append(np.abs(solve_scale_shift_ab(P_series, Y_series)))\n",
    "        P_series = solve_scale_shift(P_series, Y_series)\n",
    "        # P_series *= np.sign(P_series[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_opt = theta_opt.real @ Xhan\n",
    "        P_series_opt = solve_scale_shift(P_series_opt, Y_series)\n",
    "        # P_series_opt *= np.sign(P_series_opt[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_nf = theta_nf.real @ Xhan_nf\n",
    "        P_series_nf = solve_scale_shift(P_series_nf, Y_series)\n",
    "        # P_series_nf *= np.sign(P_series_nf[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_nf_on_noisy = theta_nf.real @ Xhan\n",
    "        P_series_nf_on_noisy = solve_scale_shift(P_series_nf_on_noisy, Y_series)\n",
    "        # P_series_nf_on_noisy *= np.sign(P_series_nf_on_noisy[-1])*np.sign(Y_series)\n",
    "\n",
    "        theta /= theta[-1]\n",
    "        theta_opt /= theta_opt[-1]\n",
    "\n",
    "        thetas.append(theta.real)\n",
    "        thetas_opt.append(theta_opt.real)\n",
    "        P_series_s.append(P_series)\n",
    "        P_series_s_opt.append(P_series_opt)\n",
    "        P_series_s_nf_on_noisy.append(P_series_nf_on_noisy)\n",
    "\n",
    "\n",
    "    ESS = [np.mean((Y_series - p)**2) for p in P_series_s]\n",
    "    David = [np.mean((Y_series - p)**2) for p in P_series_s_opt]\n",
    "    nf_on_noisy = [np.mean((Y_series - p)**2) for p in P_series_s_nf_on_noisy]\n",
    "\n",
    "    ESS_errors.append(np.mean(ESS))\n",
    "    ESS_STDs.append(np.std(ESS))\n",
    "\n",
    "    David_errors.append(np.mean(David))\n",
    "    David_STDs.append(np.std(David))\n",
    "\n",
    "    NF_on_noisy_errors.append(np.mean(nf_on_noisy))\n",
    "    NF_on_noisy_STDs.append(np.std(nf_on_noisy))\n",
    "\n",
    "    # print('ESS = ', np.mean(ESS), np.std(ESS))\n",
    "    # print('David = ', np.mean(David), np.std(David))\n",
    "    # print('NF_on_noisy = ', np.sum((Y_series - P_series_nf_on_noisy)**2))\n",
    "    # print('NF_on_NF = ', np.sum((Y_series - P_series_nf)**2))\n",
    "\n",
    "ESS_errors, ESS_STDs, David_errors, David_STDs, NF_on_noisy_errors, NF_on_noisy_STDs = (np.array(el) for el in [ESS_errors, ESS_STDs, David_errors, David_STDs, NF_on_noisy_errors, NF_on_noisy_STDs])\n",
    "\n",
    "plt.plot(noises,ESS_errors,'.-',label='ours')\n",
    "plt.fill_between(noises, ESS_errors-ESS_STDs, ESS_errors+ESS_STDs, alpha=0.2)\n",
    "plt.plot(noises,David_errors,'.-', label='noise optimal')\n",
    "plt.fill_between(noises, David_errors-David_STDs, David_errors+David_STDs, alpha=0.2)\n",
    "plt.plot(noises,NF_on_noisy_errors,'.-', label='noiseless filter')\n",
    "plt.fill_between(noises, NF_on_noisy_errors-NF_on_noisy_STDs, NF_on_noisy_errors+NF_on_noisy_STDs, alpha=0.2)\n",
    "# plt.plot([noises[0],noises[-1]],[noises[0],noises[-1]], c='k', dashes=[15,9], lw=.3)\n",
    "plt.legend(loc=4)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "\n",
    "# plt.xticks(lag_i, ['$t - {}$'.format(abs(el)) for el in lag_i[:-1]]+['$t$'])\n",
    "sns.despine(offset = 10)\n",
    "plt.xlabel('noise', fontsize=15)\n",
    "plt.ylabel('MSE', fontsize=15)\n",
    "plt.tight_layout()\n",
    "plt.savefig('comp2david.pdf')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "init_var = 0\n",
    "dim = 10\n",
    "\n",
    "\n",
    "time = np.arange(0, 3, 0.01)\n",
    "\n",
    "\n",
    "ESS_errors = []\n",
    "David_errors = []\n",
    "NF_on_noisy_errors = []\n",
    "ESS_STDs = []\n",
    "David_STDs = []\n",
    "NF_on_noisy_STDs = []\n",
    "\n",
    "noises = np.logspace(np.log10(0.0001),np.log10(3),15)\n",
    "a_scales= []\n",
    "a_scales_nf = []\n",
    "a_scales_opt = []\n",
    "# noises = [0.001]\n",
    "\n",
    "for noise in noises:\n",
    "\n",
    "\n",
    "    thetas = []\n",
    "    thetas_opt = []\n",
    "    P_series_s = []\n",
    "    P_series_s_opt = []\n",
    "    P_series_s_nf_on_noisy = []\n",
    "    T_series_s = []\n",
    "    a_scales.append([])\n",
    "    a_scales_opt.append([])\n",
    "    a_scales_nf.append([])\n",
    "    # generate X_series and Y_series\n",
    "    # X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "    # Y_series = Y_series[dim:]\n",
    "    # X_series_nf = np.sum(components,axis=0)\n",
    "    # Xhan = build_hankel(X_series, dim)\n",
    "    # Xhan_nf = build_hankel(X_series_nf, dim)\n",
    "\n",
    "    for itr in iterations:\n",
    "        # build inital conditions by pertubing target inital conditions\n",
    "        inits = np.tile(a_s, (num_init, 1)) \n",
    "        # inits *= (1+init_var * np.random.randn(*inits.shape))\n",
    "\n",
    "        # build training series with some random initial conditons and noise\n",
    "        T_series = []\n",
    "        # for i,init in enumerate(inits):\n",
    "        t_series, _, _, comps = build_exp_series_too(inits[0], e_s, noise=noise, time=time)\n",
    "        T_series = [t_series]\n",
    "        T_series_s = [t_series]\n",
    "\n",
    "        theta = learn_filter_from_inits(T_series, dim)\n",
    "        theta_nf = learn_filter_from_inits([t_series_noise_free], dim)\n",
    "\n",
    "        han = build_hankel(np.sum(comps, axis=0), dim)\n",
    "        # compute coverances and avgerage\n",
    "        X0 = han[:, :]\n",
    "        Cxx = X0 @ X0.T /X0.shape[1]\n",
    "\n",
    "        theta_opt = np.linalg.inv(Cxx + noise**2*np.eye(dim))@Cxx@theta_nf\n",
    "\n",
    "\n",
    "        # ALGO\n",
    "\n",
    "\n",
    "        X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "        Y_series = Y_series[dim:]\n",
    "        X_series_nf = np.sum(components,axis=0)\n",
    "        t_series_noise_free = X_series_nf + 0.00001*np.random.randn(len(X_series_nf))\n",
    "        Xhan = build_hankel(X_series, dim)\n",
    "        Xhan_nf = build_hankel(X_series_nf, dim)\n",
    "\n",
    "\n",
    "        P_series = theta.real @ Xhan\n",
    "        a_scales[-1].append(np.abs(solve_scale_shift_ab(P_series, Y_series)))\n",
    "        P_series = solve_scale_shift(P_series, Y_series)\n",
    "        # P_series *= np.sign(P_series[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_opt = theta_opt.real @ Xhan\n",
    "        a_scales_opt[-1].append(np.abs(solve_scale_shift_ab(P_series_opt, Y_series)))\n",
    "        P_series_opt = solve_scale_shift(P_series_opt, Y_series)\n",
    "        # P_series_opt *= np.sign(P_series_opt[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_nf = theta_nf.real @ Xhan_nf\n",
    "        P_series_nf = solve_scale_shift(P_series_nf, Y_series)\n",
    "        # P_series_nf *= np.sign(P_series_nf[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_nf_on_noisy = theta_nf.real @ Xhan\n",
    "        a_scales_nf[-1].append(np.abs(solve_scale_shift_ab(P_series_nf_on_noisy, Y_series)))\n",
    "        P_series_nf_on_noisy = solve_scale_shift(P_series_nf_on_noisy, Y_series)\n",
    "        # P_series_nf_on_noisy *= np.sign(P_series_nf_on_noisy[-1])*np.sign(Y_series)\n",
    "\n",
    "        theta /= theta[-1]\n",
    "        theta_opt /= theta_opt[-1]\n",
    "\n",
    "        thetas.append(theta.real)\n",
    "        thetas_opt.append(theta_opt.real)\n",
    "        P_series_s.append(P_series)\n",
    "        P_series_s_opt.append(P_series_opt)\n",
    "        P_series_s_nf_on_noisy.append(P_series_nf_on_noisy)\n",
    "\n",
    "\n",
    "    ESS = [np.mean((Y_series - p)**2) for p in P_series_s]\n",
    "    David = [np.mean((Y_series - p)**2) for p in P_series_s_opt]\n",
    "    nf_on_noisy = [np.mean((Y_series - p)**2) for p in P_series_s_nf_on_noisy]\n",
    "\n",
    "    ESS_errors.append(np.mean(ESS))\n",
    "    ESS_STDs.append(np.std(ESS))\n",
    "\n",
    "    David_errors.append(np.mean(David))\n",
    "    David_STDs.append(np.std(David))\n",
    "\n",
    "    NF_on_noisy_errors.append(np.mean(nf_on_noisy))\n",
    "    NF_on_noisy_STDs.append(np.std(nf_on_noisy))\n",
    "\n",
    "    # print('ESS = ', np.mean(ESS), np.std(ESS))\n",
    "    # print('David = ', np.mean(David), np.std(David))\n",
    "    # print('NF_on_noisy = ', np.sum((Y_series - P_series_nf_on_noisy)**2))\n",
    "    # print('NF_on_NF = ', np.sum((Y_series - P_series_nf)**2))\n",
    "\n",
    "ESS_errors, ESS_STDs, David_errors, David_STDs, NF_on_noisy_errors, NF_on_noisy_STDs = (np.array(el) for el in [ESS_errors, ESS_STDs, David_errors, David_STDs, NF_on_noisy_errors, NF_on_noisy_STDs])\n",
    "\n",
    "plt.plot(noises,ESS_errors,'.-',label='ours')\n",
    "plt.fill_between(noises, ESS_errors-ESS_STDs, ESS_errors+ESS_STDs, alpha=0.2)\n",
    "plt.plot(noises,David_errors,'.-', label='noise optimal')\n",
    "plt.fill_between(noises, David_errors-David_STDs, David_errors+David_STDs, alpha=0.2)\n",
    "plt.plot(noises,NF_on_noisy_errors,'.-', label='noiseless filter')\n",
    "plt.fill_between(noises, NF_on_noisy_errors-NF_on_noisy_STDs, NF_on_noisy_errors+NF_on_noisy_STDs, alpha=0.2)\n",
    "# plt.plot([noises[0],noises[-1]],[noises[0],noises[-1]], c='k', dashes=[15,9], lw=.3)\n",
    "plt.legend(loc=4)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "\n",
    "# plt.xticks(lag_i, ['$t - {}$'.format(abs(el)) for el in lag_i[:-1]]+['$t$'])\n",
    "sns.despine(offset = 10)\n",
    "plt.xlabel('noise', fontsize=15)\n",
    "plt.ylabel('MSE', fontsize=15)\n",
    "plt.tight_layout()\n",
    "plt.savefig('comp2david.pdf')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "init_var = 0\n",
    "dim = 10\n",
    "\n",
    "\n",
    "time = np.arange(0, 3, 0.01)\n",
    "\n",
    "\n",
    "ESS_errors = []\n",
    "David_errors = []\n",
    "NF_on_noisy_errors = []\n",
    "ESS_errors_log = []\n",
    "David_errors_log = []\n",
    "NF_on_noisy_errors_log = []\n",
    "ESS_STDs = []\n",
    "David_STDs = []\n",
    "NF_on_noisy_STDs = []\n",
    "ESS_STDs_log = []\n",
    "David_STDs_log = []\n",
    "NF_on_noisy_STDs_log = []\n",
    "\n",
    "noises = np.logspace(np.log10(0.0001),np.log10(3),15)\n",
    "# noises = [0.001]\n",
    "\n",
    "for noise,a_scale, a_scale_opt, a_scale_nf in zip(noises,a_scales, a_scales_opt, a_scales_nf):\n",
    "\n",
    "\n",
    "    thetas = []\n",
    "    thetas_opt = []\n",
    "    P_series_s = []\n",
    "    P_series_s_opt = []\n",
    "    P_series_s_nf_on_noisy = []\n",
    "    T_series_s = []\n",
    "    # generate X_series and Y_series\n",
    "    # X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "    # Y_series = Y_series[dim:]\n",
    "    # X_series_nf = np.sum(components,axis=0)\n",
    "    # Xhan = build_hankel(X_series, dim)\n",
    "    # Xhan_nf = build_hankel(X_series_nf, dim)\n",
    "\n",
    "    for itr in iterations:\n",
    "        # build inital conditions by pertubing target inital conditions\n",
    "        inits = np.tile(a_s, (num_init, 1)) \n",
    "        # inits *= (1+init_var * np.random.randn(*inits.shape))\n",
    "\n",
    "        # build training series with some random initial conditons and noise\n",
    "        T_series = []\n",
    "        # for i,init in enumerate(inits):\n",
    "        t_series, _, _, comps = build_exp_series_too(inits[0], e_s, noise=noise, time=time)\n",
    "        T_series = [t_series]\n",
    "        T_series_s = [t_series]\n",
    "\n",
    "        theta = learn_filter_from_inits(T_series, dim)\n",
    "        theta_nf = learn_filter_from_inits([t_series_noise_free], dim)\n",
    "\n",
    "        han = build_hankel(np.sum(comps, axis=0), dim)\n",
    "        # compute coverances and avgerage\n",
    "        X0 = han[:, :]\n",
    "        Cxx = X0 @ X0.T /X0.shape[1]\n",
    "\n",
    "        theta_opt = np.linalg.inv(Cxx + noise**2*np.eye(dim))@Cxx@theta_nf\n",
    "\n",
    "\n",
    "        # ALGO\n",
    "\n",
    "\n",
    "        X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "        Y_series = Y_series[dim:]\n",
    "        X_series_nf = np.sum(components,axis=0)\n",
    "        t_series_noise_free = X_series_nf + 0.00001*np.random.randn(len(X_series_nf))\n",
    "        Xhan = build_hankel(X_series, dim)\n",
    "        Xhan_nf = build_hankel(X_series_nf, dim)\n",
    "\n",
    "\n",
    "        P_series = np.mean(a_scale)*theta.real @ Xhan\n",
    "        # a_scales[-1].append(np.abs(solve_scale_shift_ab(P_series, Y_series)))\n",
    "        # P_series = solve_scale_shift(P_series, Y_series)\n",
    "        P_series *= np.sign(P_series[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_opt = np.mean(a_scale_opt)*theta_opt.real @ Xhan\n",
    "        # P_series_opt = solve_scale_shift(P_series_opt, Y_series)\n",
    "        P_series_opt *= np.sign(P_series_opt[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_nf = theta_nf.real @ Xhan_nf\n",
    "        P_series_nf = solve_scale_shift(P_series_nf, Y_series)\n",
    "        # P_series_nf *= np.sign(P_series_nf[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_nf_on_noisy = np.mean(a_scale_nf)*theta_nf.real @ Xhan\n",
    "        # P_series_nf_on_noisy = solve_scale_shift(P_series_nf_on_noisy, Y_series)\n",
    "        P_series_nf_on_noisy *= np.sign(P_series_nf_on_noisy[-1])*np.sign(Y_series)\n",
    "\n",
    "        theta /= theta[-1]\n",
    "        theta_opt /= theta_opt[-1]\n",
    "\n",
    "        thetas.append(theta.real)\n",
    "        thetas_opt.append(theta_opt.real)\n",
    "        P_series_s.append(P_series)\n",
    "        P_series_s_opt.append(P_series_opt)\n",
    "        P_series_s_nf_on_noisy.append(P_series_nf_on_noisy)\n",
    "\n",
    "\n",
    "    ESS = [np.mean((Y_series - p)**2) for p in P_series_s]\n",
    "    David = [np.mean((Y_series - p)**2) for p in P_series_s_opt]\n",
    "    nf_on_noisy = [np.mean((Y_series - p)**2) for p in P_series_s_nf_on_noisy]\n",
    "\n",
    "    ESS_errors.append(np.mean(ESS))\n",
    "    ESS_STDs.append(np.std(ESS))\n",
    "    ESS_errors_log.append(np.log10(ESS).mean())\n",
    "    ESS_STDs_log.append(np.log10(ESS).std())\n",
    "\n",
    "    David_errors.append(np.mean(David))\n",
    "    David_STDs.append(np.std(David))\n",
    "    David_errors_log.append(np.log10(David).mean())\n",
    "    David_STDs_log.append(np.log10(David).std())\n",
    "\n",
    "    NF_on_noisy_errors.append(np.mean(nf_on_noisy))\n",
    "    NF_on_noisy_STDs.append(np.std(nf_on_noisy))\n",
    "    NF_on_noisy_errors_log.append(np.log10(nf_on_noisy).mean())\n",
    "    NF_on_noisy_STDs_log.append(np.log10(nf_on_noisy).std())\n",
    "\n",
    "    # print('ESS = ', np.mean(ESS), np.std(ESS))\n",
    "    # print('David = ', np.mean(David), np.std(David))\n",
    "    # print('NF_on_noisy = ', np.sum((Y_series - P_series_nf_on_noisy)**2))\n",
    "    # print('NF_on_NF = ', np.sum((Y_series - P_series_nf)**2))\n",
    "\n",
    "ESS_errors, ESS_STDs, David_errors, David_STDs, NF_on_noisy_errors, NF_on_noisy_STDs = (np.array(el) for el in [ESS_errors, ESS_STDs, David_errors, David_STDs, NF_on_noisy_errors, NF_on_noisy_STDs])\n",
    "\n",
    "plt.plot(noises,ESS_errors,'.-',label='ours')\n",
    "plt.fill_between(noises, ESS_errors-ESS_STDs, ESS_errors+ESS_STDs, alpha=0.2)\n",
    "plt.plot(noises,David_errors,'.-', label='noise optimal')\n",
    "plt.fill_between(noises, David_errors-David_STDs, David_errors+David_STDs, alpha=0.2)\n",
    "plt.plot(noises,NF_on_noisy_errors,'.-', label='non-adaptive')\n",
    "plt.fill_between(noises, NF_on_noisy_errors-NF_on_noisy_STDs, NF_on_noisy_errors+NF_on_noisy_STDs, alpha=0.2)\n",
    "# plt.plot([noises[0],noises[-1]],[noises[0],noises[-1]], c='k', dashes=[15,9], lw=.3)\n",
    "plt.legend(loc=4)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "\n",
    "# plt.xticks(lag_i, ['$t - {}$'.format(abs(el)) for el in lag_i[:-1]]+['$t$'])\n",
    "sns.despine(offset = 10)\n",
    "plt.xlabel('noise', fontsize=15)\n",
    "plt.ylabel('MSE', fontsize=15)\n",
    "plt.tight_layout()\n",
    "plt.savefig('comp2david.pdf')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-1.5879096303122784,\n",
       " -1.3234464562962356,\n",
       " -1.321744178902662,\n",
       " -1.442585727424518,\n",
       " -1.4724163297175485,\n",
       " -1.4894312238930696,\n",
       " -1.4517394381515702,\n",
       " -1.317150001606107,\n",
       " -0.9051535379234152,\n",
       " -0.20996852943147334,\n",
       " 0.06459943527403211,\n",
       " 0.10633702672516777,\n",
       " 0.11768589315228142,\n",
       " 0.12221888408277007,\n",
       " 0.13460601879807332]"
      ]
     },
     "execution_count": 72,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ESS_errors_log"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "ename": "TypeError",
     "evalue": "unsupported operand type(s) for ** or pow(): 'int' and 'list'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mTypeError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m/mnt/home/sgolkar/projects/dynamic_mode_extractors/comparison with optimal.ipynb Cell 12'\u001b[0m in \u001b[0;36m<cell line: 3>\u001b[0;34m()\u001b[0m\n\u001b[1;32m      <a href='vscode-notebook-cell:/mnt/home/sgolkar/projects/dynamic_mode_extractors/comparison%20with%20optimal.ipynb#ch0000031?line=0'>1</a>\u001b[0m ESS_STDs_log, David_STDs_log, NF_on_noisy_STDs_log \u001b[39m=\u001b[39m (np\u001b[39m.\u001b[39marray(el) \u001b[39mfor\u001b[39;00m el \u001b[39min\u001b[39;00m [ESS_errors, David_errors, NF_on_noisy_errors])\n\u001b[0;32m----> <a href='vscode-notebook-cell:/mnt/home/sgolkar/projects/dynamic_mode_extractors/comparison%20with%20optimal.ipynb#ch0000031?line=2'>3</a>\u001b[0m plt\u001b[39m.\u001b[39mplot(noises,\u001b[39m10\u001b[39;49m\u001b[39m*\u001b[39;49m\u001b[39m*\u001b[39;49mESS_errors_log,\u001b[39m'\u001b[39m\u001b[39m.-\u001b[39m\u001b[39m'\u001b[39m,label\u001b[39m=\u001b[39m\u001b[39m'\u001b[39m\u001b[39mours\u001b[39m\u001b[39m'\u001b[39m)\n\u001b[1;32m      <a href='vscode-notebook-cell:/mnt/home/sgolkar/projects/dynamic_mode_extractors/comparison%20with%20optimal.ipynb#ch0000031?line=3'>4</a>\u001b[0m plt\u001b[39m.\u001b[39mfill_between(noises, \u001b[39m10\u001b[39m\u001b[39m*\u001b[39m\u001b[39m*\u001b[39m(ESS_errors_log\u001b[39m-\u001b[39mESS_STDs_log), \u001b[39m10\u001b[39m\u001b[39m*\u001b[39m\u001b[39m*\u001b[39m(ESS_errors_log\u001b[39m+\u001b[39mESS_STDs_log), alpha\u001b[39m=\u001b[39m\u001b[39m0.2\u001b[39m)\n\u001b[1;32m      <a href='vscode-notebook-cell:/mnt/home/sgolkar/projects/dynamic_mode_extractors/comparison%20with%20optimal.ipynb#ch0000031?line=4'>5</a>\u001b[0m plt\u001b[39m.\u001b[39mplot(noises,David_errors,\u001b[39m'\u001b[39m\u001b[39m.-\u001b[39m\u001b[39m'\u001b[39m, label\u001b[39m=\u001b[39m\u001b[39m'\u001b[39m\u001b[39mnoise optimal\u001b[39m\u001b[39m'\u001b[39m)\n",
      "\u001b[0;31mTypeError\u001b[0m: unsupported operand type(s) for ** or pow(): 'int' and 'list'"
     ]
    }
   ],
   "source": [
    "ESS_errors_log, ESS_STDs_log, David_errors_log, David_STDs_log, NF_on_noisy_errors_log, NF_on_noisy_STDs_log = (np.array(el) for el in [ESS_errors_log, ESS_STDs_log, David_errors_log, David_STDs, NF_on_noisy_errors, NF_on_noisy_STDs])\n",
    "\n",
    "plt.plot(noises,10**ESS_errors_log,'.-',label='ours')\n",
    "plt.fill_between(noises, 10**(ESS_errors_log-ESS_STDs_log), 10**(ESS_errors_log+ESS_STDs_log), alpha=0.2)\n",
    "plt.plot(noises,David_errors,'.-', label='noise optimal')\n",
    "plt.fill_between(noises, David_errors_log-David_STDs_log, David_errors_log+David_STDs_log, alpha=0.2)\n",
    "plt.plot(noises,NF_on_noisy_errors_log,'.-', label='non-adaptive')\n",
    "plt.fill_between(noises, NF_on_noisy_errors_log-NF_on_noisy_STDs_log, NF_on_noisy_errors_log+NF_on_noisy_STDs_log, alpha=0.2)\n",
    "# plt.plot([noises[0],noises[-1]],[noises[0],noises[-1]], c='k', dashes=[15,9], lw=.3)\n",
    "plt.legend(loc=4)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "\n",
    "# plt.xticks(lag_i, ['$t - {}$'.format(abs(el)) for el in lag_i[:-1]]+['$t$'])\n",
    "sns.despine(offset = 10)\n",
    "plt.xlabel('noise', fontsize=15)\n",
    "plt.ylabel('MSE', fontsize=15)\n",
    "plt.tight_layout()\n",
    "plt.savefig('comp2david.pdf')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "init_var = 0\n",
    "dim = 5\n",
    "\n",
    "\n",
    "time = np.arange(0, 3, 0.01)\n",
    "\n",
    "\n",
    "ESS_errors = []\n",
    "David_errors = []\n",
    "NF_on_noisy_errors = []\n",
    "ESS_STDs = []\n",
    "David_STDs = []\n",
    "NF_on_noisy_STDs = []\n",
    "\n",
    "noises = np.logspace(np.log10(0.00001),np.log10(3),15)\n",
    "# noises = [0.001]\n",
    "\n",
    "for noise in noises:\n",
    "\n",
    "\n",
    "    thetas = []\n",
    "    thetas_opt = []\n",
    "    P_series_s = []\n",
    "    P_series_s_opt = []\n",
    "    P_series_s_nf_on_noisy = []\n",
    "    T_series_s = []\n",
    "    # generate X_series and Y_series\n",
    "    # X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "    # Y_series = Y_series[dim:]\n",
    "    # X_series_nf = np.sum(components,axis=0)\n",
    "    # Xhan = build_hankel(X_series, dim)\n",
    "    # Xhan_nf = build_hankel(X_series_nf, dim)\n",
    "\n",
    "    for itr in iterations:\n",
    "        # build inital conditions by pertubing target inital conditions\n",
    "        inits = np.tile(a_s, (num_init, 1)) \n",
    "        inits *= (1+init_var * np.random.randn(*inits.shape))\n",
    "\n",
    "        # build training series with some random initial conditons and noise\n",
    "        T_series = []\n",
    "        # for i,init in enumerate(inits):\n",
    "        t_series, _, _, comps = build_exp_series_too(inits[0], e_s, noise=noise, time=time)\n",
    "        T_series = [t_series]\n",
    "        T_series_s = [t_series]\n",
    "\n",
    "        theta = learn_filter_from_inits(T_series, dim)\n",
    "        theta_nf = learn_filter_from_inits([t_series_noise_free], dim)\n",
    "\n",
    "        han = build_hankel(np.sum(comps, axis=0), dim)\n",
    "        # compute coverances and avgerage\n",
    "        X0 = han[:, :]\n",
    "        Cxx = X0 @ X0.T / X0.shape[1]\n",
    "\n",
    "        theta_opt = np.linalg.inv(Cxx + noise**2*np.eye(dim))@Cxx@theta_nf\n",
    "\n",
    "\n",
    "        # ALGO\n",
    "\n",
    "\n",
    "        X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "        Y_series = Y_series[dim:]\n",
    "        X_series_nf = np.sum(components,axis=0)\n",
    "        t_series_noise_free = X_series_nf + 0.000001*np.random.randn(len(X_series_nf))\n",
    "        Xhan = build_hankel(X_series, dim)\n",
    "        Xhan_nf = build_hankel(X_series_nf, dim)\n",
    "\n",
    "\n",
    "        P_series = theta.real @ Xhan\n",
    "        P_series = solve_scale_shift(P_series, Y_series)\n",
    "        # P_series *= np.sign(P_series[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_opt = theta_opt.real @ Xhan\n",
    "        P_series_opt = solve_scale_shift(P_series_opt, Y_series)\n",
    "        # P_series_opt *= np.sign(P_series_opt[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_nf = theta_nf.real @ Xhan_nf\n",
    "        P_series_nf = solve_scale_shift(P_series_nf, Y_series)\n",
    "        # P_series_nf *= np.sign(P_series_nf[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_nf_on_noisy = theta_nf.real @ Xhan\n",
    "        P_series_nf_on_noisy = solve_scale_shift(P_series_nf_on_noisy, Y_series)\n",
    "        # P_series_nf_on_noisy *= np.sign(P_series_nf_on_noisy[-1])*np.sign(Y_series)\n",
    "\n",
    "        theta /= theta[-1]\n",
    "        theta_opt /= theta_opt[-1]\n",
    "\n",
    "        thetas.append(theta.real)\n",
    "        thetas_opt.append(theta_opt.real)\n",
    "        P_series_s.append(P_series)\n",
    "        P_series_s_opt.append(P_series_opt)\n",
    "        P_series_s_nf_on_noisy.append(P_series_nf_on_noisy)\n",
    "\n",
    "\n",
    "    ESS = [np.mean((Y_series - p)**2) for p in P_series_s]\n",
    "    David = [np.mean((Y_series - p)**2) for p in P_series_s_opt]\n",
    "    nf_on_noisy = [np.mean((Y_series - p)**2) for p in P_series_s_nf_on_noisy]\n",
    "\n",
    "    ESS_errors.append(np.mean(ESS))\n",
    "    ESS_STDs.append(np.std(ESS))\n",
    "\n",
    "    David_errors.append(np.mean(David))\n",
    "    David_STDs.append(np.std(David))\n",
    "\n",
    "    NF_on_noisy_errors.append(np.mean(nf_on_noisy))\n",
    "    NF_on_noisy_STDs.append(np.std(nf_on_noisy))\n",
    "\n",
    "    # print('ESS = ', np.mean(ESS), np.std(ESS))\n",
    "    # print('David = ', np.mean(David), np.std(David))\n",
    "    # print('NF_on_noisy = ', np.sum((Y_series - P_series_nf_on_noisy)**2))\n",
    "    # print('NF_on_NF = ', np.sum((Y_series - P_series_nf)**2))\n",
    "\n",
    "ESS_errors, ESS_STDs, David_errors, David_STDs, NF_on_noisy_errors, NF_on_noisy_STDs = (np.array(el) for el in [ESS_errors, ESS_STDs, David_errors, David_STDs, NF_on_noisy_errors, NF_on_noisy_STDs])\n",
    "\n",
    "plt.plot(noises,ESS_errors,'.-',label='ours')\n",
    "plt.fill_between(noises, ESS_errors-ESS_STDs, ESS_errors+ESS_STDs, alpha=0.2)\n",
    "plt.plot(noises,David_errors,'.-', label='noise optimal')\n",
    "plt.fill_between(noises, David_errors-David_STDs, David_errors+David_STDs, alpha=0.2)\n",
    "plt.plot(noises,NF_on_noisy_errors,'.-', label='noiseless filter')\n",
    "plt.fill_between(noises, NF_on_noisy_errors-NF_on_noisy_STDs, NF_on_noisy_errors+NF_on_noisy_STDs, alpha=0.2)\n",
    "# plt.plot([noises[0],noises[-1]],[noises[0],noises[-1]], c='k', dashes=[15,9], lw=.3)\n",
    "plt.legend(loc=4)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "\n",
    "# plt.xticks(lag_i, ['$t - {}$'.format(abs(el)) for el in lag_i[:-1]]+['$t$'])\n",
    "sns.despine(offset = 10)\n",
    "plt.xlabel('noise', fontsize=15)\n",
    "plt.ylabel('MSE', fontsize=15)\n",
    "plt.tight_layout()\n",
    "plt.savefig('comp2david.pdf')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "init_var = 0\n",
    "dim = 10\n",
    "\n",
    "\n",
    "time = np.arange(0, 3, 0.01)\n",
    "\n",
    "\n",
    "ESS_errors = []\n",
    "David_errors = []\n",
    "NF_on_noisy_errors = []\n",
    "ESS_STDs = []\n",
    "David_STDs = []\n",
    "NF_on_noisy_STDs = []\n",
    "\n",
    "noises = np.logspace(np.log10(0.0001),np.log10(1),15)\n",
    "# noises = [0.001]\n",
    "\n",
    "for noise in noises:\n",
    "\n",
    "\n",
    "    thetas = []\n",
    "    thetas_opt = []\n",
    "    P_series_s = []\n",
    "    P_series_s_opt = []\n",
    "    P_series_s_nf_on_noisy = []\n",
    "    T_series_s = []\n",
    "    # generate X_series and Y_series\n",
    "    # X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "    # Y_series = Y_series[dim:]\n",
    "    # X_series_nf = np.sum(components,axis=0)\n",
    "    # Xhan = build_hankel(X_series, dim)\n",
    "    # Xhan_nf = build_hankel(X_series_nf, dim)\n",
    "\n",
    "    for itr in iterations:\n",
    "        # build inital conditions by pertubing target inital conditions\n",
    "        inits = np.tile(a_s, (num_init, 1)) \n",
    "        inits *= (1+init_var * np.random.randn(*inits.shape))\n",
    "\n",
    "        # build training series with some random initial conditons and noise\n",
    "        T_series = []\n",
    "        # for i,init in enumerate(inits):\n",
    "        t_series, _, _, comps = build_exp_series_too(inits[0], e_s, noise=noise, time=time)\n",
    "        T_series = [t_series]\n",
    "        T_series_s = [t_series]\n",
    "\n",
    "        theta = learn_filter_from_inits(T_series, dim)\n",
    "        theta_nf = learn_filter_from_inits([t_series_noise_free], dim)\n",
    "\n",
    "        han = build_hankel(np.sum(comps, axis=0), dim)\n",
    "        # compute coverances and avgerage\n",
    "        X0 = han[:, :]\n",
    "        Cxx = X0 @ X0.T \n",
    "\n",
    "        theta_opt = np.linalg.inv(Cxx + 25*noise**2*np.eye(dim))@Cxx@theta_nf\n",
    "\n",
    "\n",
    "        # ALGO\n",
    "\n",
    "\n",
    "        X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "        Y_series = Y_series[dim:]\n",
    "        X_series_nf = np.sum(components,axis=0)\n",
    "        t_series_noise_free = X_series_nf + 0.000001*np.random.randn(len(X_series_nf))\n",
    "        Xhan = build_hankel(X_series, dim)\n",
    "        Xhan_nf = build_hankel(X_series_nf, dim)\n",
    "\n",
    "\n",
    "        P_series = theta.real @ Xhan\n",
    "        P_series = solve_scale_shift(P_series, Y_series)\n",
    "        # P_series *= np.sign(P_series[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_opt = theta_opt.real @ Xhan\n",
    "        P_series_opt = solve_scale_shift(P_series_opt, Y_series)\n",
    "        # P_series_opt *= np.sign(P_series_opt[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_nf = theta_nf.real @ Xhan_nf\n",
    "        P_series_nf = solve_scale_shift(P_series_nf, Y_series)\n",
    "        # P_series_nf *= np.sign(P_series_nf[-1])*np.sign(Y_series)\n",
    "\n",
    "        P_series_nf_on_noisy = theta_nf.real @ Xhan\n",
    "        P_series_nf_on_noisy = solve_scale_shift(P_series_nf_on_noisy, Y_series)\n",
    "        # P_series_nf_on_noisy *= np.sign(P_series_nf_on_noisy[-1])*np.sign(Y_series)\n",
    "\n",
    "        theta /= theta[-1]\n",
    "        theta_opt /= theta_opt[-1]\n",
    "\n",
    "        thetas.append(theta.real)\n",
    "        thetas_opt.append(theta_opt.real)\n",
    "        P_series_s.append(P_series)\n",
    "        P_series_s_opt.append(P_series_opt)\n",
    "        P_series_s_nf_on_noisy.append(P_series_nf_on_noisy)\n",
    "\n",
    "\n",
    "    ESS = [np.mean((Y_series - p)**2) for p in P_series_s]\n",
    "    David = [np.mean((Y_series - p)**2) for p in P_series_s_opt]\n",
    "    nf_on_noisy = [np.mean((Y_series - p)**2) for p in P_series_s_nf_on_noisy]\n",
    "\n",
    "    ESS_errors.append(np.mean(ESS))\n",
    "    ESS_STDs.append(np.std(ESS))\n",
    "\n",
    "    David_errors.append(np.mean(David))\n",
    "    David_STDs.append(np.std(David))\n",
    "\n",
    "    NF_on_noisy_errors.append(np.mean(nf_on_noisy))\n",
    "    NF_on_noisy_STDs.append(np.std(nf_on_noisy))\n",
    "\n",
    "    # print('ESS = ', np.mean(ESS), np.std(ESS))\n",
    "    # print('David = ', np.mean(David), np.std(David))\n",
    "    # print('NF_on_noisy = ', np.sum((Y_series - P_series_nf_on_noisy)**2))\n",
    "    # print('NF_on_NF = ', np.sum((Y_series - P_series_nf)**2))\n",
    "\n",
    "ESS_errors, ESS_STDs, David_errors, David_STDs, NF_on_noisy_errors, NF_on_noisy_STDs = (np.array(el) for el in [ESS_errors, ESS_STDs, David_errors, David_STDs, NF_on_noisy_errors, NF_on_noisy_STDs])\n",
    "\n",
    "plt.plot(noises,ESS_errors,'.-',label='ours')\n",
    "plt.fill_between(noises, ESS_errors-ESS_STDs, ESS_errors+ESS_STDs, alpha=0.2)\n",
    "plt.plot(noises,David_errors,'.-', label='noise optimal')\n",
    "plt.fill_between(noises, David_errors-David_STDs, David_errors+David_STDs, alpha=0.2)\n",
    "plt.plot(noises,NF_on_noisy_errors,'.-', label='noiseless filter')\n",
    "plt.fill_between(noises, NF_on_noisy_errors-NF_on_noisy_STDs, NF_on_noisy_errors+NF_on_noisy_STDs, alpha=0.2)\n",
    "# plt.plot([noises[0],noises[-1]],[noises[0],noises[-1]], c='k', dashes=[15,9], lw=.3)\n",
    "plt.legend(loc=4)\n",
    "\n",
    "plt.xscale('log')\n",
    "plt.yscale('log')\n",
    "\n",
    "\n",
    "# plt.xticks(lag_i, ['$t - {}$'.format(abs(el)) for el in lag_i[:-1]]+['$t$'])\n",
    "sns.despine(offset = 10)\n",
    "plt.xlabel('noise', fontsize=15)\n",
    "plt.ylabel('MSE', fontsize=15)\n",
    "plt.tight_layout()\n",
    "plt.savefig('comp2david.pdf')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f24ba4c6b50>]"
      ]
     },
     "execution_count": 146,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.array(comps).sum(0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 147,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "-48.97583140562378"
      ]
     },
     "execution_count": 147,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "noise*np.array(comps).sum(0)@np.random.randn(len(X_series_nf))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "300"
      ]
     },
     "execution_count": 148,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(X_series_nf)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 149,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f24bac8b250>]"
      ]
     },
     "execution_count": 149,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.array(comps).sum(0))\n",
    "plt.plot(noise*np.random.randn(len(X_series_nf)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([0.  , 0.05, 0.1 , 0.15, 0.2 , 0.25, 0.3 , 0.35, 0.4 , 0.45, 0.5 ,\n",
       "       0.55, 0.6 , 0.65, 0.7 , 0.75, 0.8 , 0.85, 0.9 , 0.95, 1.  , 1.05,\n",
       "       1.1 , 1.15, 1.2 , 1.25, 1.3 , 1.35, 1.4 , 1.45, 1.5 , 1.55, 1.6 ,\n",
       "       1.65, 1.7 , 1.75, 1.8 , 1.85, 1.9 , 1.95, 2.  , 2.05, 2.1 , 2.15,\n",
       "       2.2 , 2.25, 2.3 , 2.35, 2.4 , 2.45, 2.5 , 2.55, 2.6 , 2.65, 2.7 ,\n",
       "       2.75, 2.8 , 2.85, 2.9 , 2.95])"
      ]
     },
     "execution_count": 138,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 169,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<ErrorbarContainer object of 3 artists>"
      ]
     },
     "execution_count": 169,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ns = [2**n for n in range(8)]\n",
    "runs = 1000\n",
    "results = []\n",
    "results_std = []\n",
    "for n in ns:\n",
    "    nums = []\n",
    "    for run in range(runs):\n",
    "        time = np.linspace(0, 3, n)\n",
    "        # generate X_series and Y_series\n",
    "        X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "        nums.append(np.array(components).sum(0)@np.random.randn(len(X_series)))\n",
    "    results.append(np.mean(nums))\n",
    "    results_std.append(np.std(nums))\n",
    "\n",
    "plt.errorbar(ns, results, results_std)\n",
    "plt.xscale('log')\n",
    "plt.axhline(0, lw=1, c='k')\n",
    "\n",
    "ns = [2**n for n in range(8)]\n",
    "results = []\n",
    "results_std = []\n",
    "for n in ns:\n",
    "    nums = []\n",
    "    for run in range(runs):\n",
    "        time = np.linspace(0, 3, n)\n",
    "        # generate X_series and Y_series\n",
    "        X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "        nums.append(np.mean(np.array(components).sum(0))*np.sum(np.random.randn(len(X_series))))\n",
    "    results.append(np.mean(nums))\n",
    "    results_std.append(np.std(nums))\n",
    "\n",
    "plt.errorbar(np.array(ns)*1.1, results, results_std)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 165,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3.9077250664653054"
      ]
     },
     "execution_count": 165,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.mean(np.array(components).sum(0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[<matplotlib.lines.Line2D at 0x7f690f9b00a0>]"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "ns = [2**n for n in range(8)]\n",
    "runs = 10000\n",
    "results = []\n",
    "results_std = []\n",
    "for n in ns:\n",
    "    nums = []\n",
    "    for run in range(runs):\n",
    "        time = np.linspace(0, 3, n)\n",
    "        # generate X_series and Y_series\n",
    "        X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "        nums.append(np.array(components).sum(0)@np.random.randn(len(X_series)))\n",
    "    results.append(np.mean(nums))\n",
    "    results_std.append(np.std(nums))\n",
    "\n",
    "plt.plot(ns, results)\n",
    "plt.xscale('log')\n",
    "plt.axhline(0, lw=1, c='k')\n",
    "\n",
    "ns = [2**n for n in range(8)]\n",
    "results = []\n",
    "results_std = []\n",
    "for n in ns:\n",
    "    nums = []\n",
    "    for run in range(runs):\n",
    "        time = np.linspace(0, 3, n)\n",
    "        # generate X_series and Y_series\n",
    "        X_series, Y_series, _, components = build_exp_series_too(a_s, e_s, noise=noise, time=time)\n",
    "        nums.append(np.mean(np.array(components).sum(0))*np.sum(np.random.randn(len(X_series))))\n",
    "    results.append(np.mean(nums))\n",
    "    results_std.append(np.std(nums))\n",
    "\n",
    "plt.plot(np.array(ns)*1.1, results)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[7.83264878549115,\n",
       " 9.893211417649821,\n",
       " 10.054328387322307,\n",
       " 12.055914498003444,\n",
       " 16.966433910468123,\n",
       " 22.06709668314604,\n",
       " 32.300412320763435,\n",
       " 42.7707296861395]"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results_std"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.9.12 ('cpcn')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  },
  "orig_nbformat": 4,
  "vscode": {
   "interpreter": {
    "hash": "36d2d0e764b4567d9021d34c06c8e4186c8924df11ee224529383b42e866db27"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

